Partition problems in high dimensional boxes

Alon, Bohman, Holzman and Kleitman proved that any partition of a $d$-dimensional discrete box into proper sub-boxes must consist of at least $2^d$ sub-boxes. Recently, Leader, Mili\'{c}evi\'{c} and Tan considered the question of how many odd-sized proper boxes are needed to partition a $d$-dimensional box of odd size, and they asked whether the trivial construction consisting of $3^d$ boxes is best possible. We show that approximately $2.93^d$ boxes are enough, and consider some natural generalisations.

==> anc/grid.cpp <==
/*
 This program was used in paper
 
          Partition problems in high dimensional boxes
    Matija Bucic  Bernard Lidicky  Jason Long  Adam Zsolt Wagner

 This program generates partition of [5]^3 into odd boxes.
 The program was written in C++ and requires Gurobi - www.gurobi.com
 gives free academic licenses. 
 
The program is trying to maximize area per box. That is, it is trying to maximize
the sum of all areas of boxes minus the number of boxes. In this setting, boxes 1x1x1
have no contribution, so they are just ignored when building an integer program. 
Anyway, the integer program constructed has the following form:
  
   Minimize   -(box_area-1)*b[i]
   subject to
     \sum b[i] <= 1  for every coordinate c,  sum runs over b[i] that contains c 
     b[i] in {0,1}   for every box b[i]
 
After the program is solved by Gurobi, a solution is printed, which includes
also 1x1x1 boxes that are not covered by the solution.
 

The following are examples how the program could be compiled on Linux or OSX. Of course,
you need to first install gurobi and make the paths for it correct. 
Depending on your instalation, you may need to specify a path to the gurobi license file.

g++ grid.cpp -o grid -O3 -I/Library/gurobi752/mac64/include -L/Library/gurobi752/mac64/lib/ -lgurobi_c++ -lgurobi75 && ./grid
g++ grid.cpp -o grid -O3  -I./gurobi752/linux64/include -L./gurobi752/linux64/lib/  -lgurobi_c++ -lgurobi75 -std=c++11  -fopenmp  && ./grid
export GRB_LICENSE_FILE=/aux/bernard/paprsky/gurobi.lic
  
*/
#include <iostream>
#include <string>
#include <list>
#include <vector>
#include <algorithm>
#include "gurobi_c++.h"


using namespace std;

// How many dimensions of the grid
const int D = 3;

// One box in the partition
class box
{
public:
    vector<int> coord[D];
    GRBVar var;

    int area()
    {
        int a = 1;
        for (int d = 0; d < D; d++)
        {
            a *= coord[d].size();
        }
        return a;
    }
    
    bool covers(vector<int> coordinate)
    {
        for (int d = 0; d < D; d++)
        {
            if ( find(coord[d].begin(), coord[d].end(), coordinate[d]) ==coord[d].end() ) return false;
        }
        return true;
    }
    
    
    vector<int> xcoord;
    vector<int> ycoord;
};


using namespace std;


// All possible tripples of [0,1,2,3,4,5]
// (could me modified to include also different ones)
vector<vector<int> > triples;

vector<box> boxes;


void print( vector<int> l){
    bool first = true;
    cout << "[";
    for(vector<int>::iterator it=l.begin(); it!=l.end() ; ++it)
    {
        if (!first) cout <<",";
        first = false;
        cout << *it;
    }
    cout  << "]";
}

// Generates all subsest of arr. Size of arr is 'size'. 'left' is how many more should be included, l is what is already generates.
// Output is stored in 'triples'.
void subset(int arr[], int size, int left, int index, vector<int> &l){
    if(left==0){
        triples.push_back(l);
        return;
    }
    for(int i=index; i<size;i++){
        l.push_back(arr[i]);
        subset(arr,size,left-1,i+1,l);
        l.pop_back();
    }
}     

// Inits variable 'boxes'
//   b ... curretly constructed box
//   d ... which dimension in b to fill next
//   properbox ... helps ignore boxes 1x1x1
void generate_box(box &b, int d, bool properbox = false)
{
    if (d == D)
    {
        if (properbox) boxes.push_back(b);
        return;
    }
    
    for (int j = 0; j < triples.size(); j++)
    {
        b.coord[d] = triples[j];
        generate_box(b, d+1, true);
    }
    
    for (int j = 0; j < 5; j++)
    {
        b.coord[d].clear();
        b.coord[d].push_back(j);
        generate_box(b, d+1, properbox);
    }
}

// For every coordinate, make sure that it is covered by at most one box
void generate_constraints(GRBModel &model, vector<int> &coordinate)
{
    if (coordinate.size() == D)
    {
        GRBLinExpr lhs = 0;
        for (int b = 0; b < boxes.size(); b++)
        {
            if (boxes[b].covers(coordinate))
            {
                lhs += boxes[b].var;                        
            }
        }
    
        model.addConstr(lhs, GRB_LESS_EQUAL, 1);
        return;
    }
    
    for (int i = 0; i < 5; i++)
    {
        vector<int> newcoord = coordinate;
        newcoord.push_back(i);
        generate_constraints(model, newcoord);
    }
}

// Find coordinates not covered by the boxes and prints them
// out
void print_singletons(int &boxID, vector<int> &coordinate)
{
    if (coordinate.size() == D)
    {
        bool coordinate_covered=false;
        for (int b = 0; b < boxes.size(); b++)
        {
            if (boxes[b].covers(coordinate))
            {
                coordinate_covered = true;                        
            }
        }
        
        if (!coordinate_covered)
        {
            cout <<"box["<<boxID++<<"]=[";
            for (int d = 0; d < D; d++)
            {
                if (d != 0) cout << ",";
                cout <<"[" << coordinate[d] << "]";
            }
            cout << endl;
        }
        return;
    }
    
    for (int i = 0; i < 5; i++)
    {
        vector<int> newcoord = coordinate;
        newcoord.push_back(i);
        print_singletons(boxID, newcoord);
    }
}




int main()
{
    // Init variable triples
    int array[5]={0,1,2,3,4}; 
    vector<int> lt;   
    subset(array,5,3,0,lt);    
    cerr << "Triples " << triples.size() << endl;

    
    // Generate all possible boxes
    box tmp;
    generate_box(tmp, 0);
    cerr << "Boxes " << boxes.size() << endl;
    
    
    try
    {
        GRBEnv* env = new GRBEnv();
        //env->set(GRB_IntParam_OutputFlag, 0);
        
        GRBModel model = GRBModel(*env);
        
        // One variable for every box
        for (int i = 0; i < boxes.size(); i++)
        {
            boxes[i].var = model.addVar(0, 1, -(boxes[i].area()-1), GRB_BINARY);
        }
        
        // Add constriants
        vector<int> tmpcoord;
        generate_constraints(model, tmpcoord);
        
        // Make objective function        
        GRBLinExpr obj;
        for (int i = 0; i < boxes.size(); i++)
        {
            obj+= -(boxes[i].area()-1) * boxes[i].var;
        }                
        model.setObjective(obj, GRB_MINIMIZE);
        
        
        // This simetimes help, sometimes it does not
        // I wanted to make that the calculation stops when it reaches
        // -100 (the example for D=3) but it makes it
        //model.addConstr(obj, GRB_GREATER_EQUAL, -100);
        
        model.optimize();
        
        
        // read solution and print is as a python code
        // 
        int boxID = 0;
        for (int i = 0; i < boxes.size(); i++)
        {
            double val = boxes[i].var.get(GRB_DoubleAttr_X);
            //GRB_DoubleAttr_ObjVal
            if (val == 1)
            {
                cout << "box["<<boxID++<<"]=[";
                bool first = true;
                for (int d = 0; d < D; d++)
                {
                    if (!first) cout << ",";
                    first = false;
                    print(boxes[i].coord[d]);
                }
                cout << "]" << endl;
            }
        }        
        
        // print singletons
        vector<int> tmpd;
        print_singletons(boxID, tmpd);
        
        cout << "Total boxes:" << boxID << endl;
        
    }
    catch(GRBException e) {
        cout << "Error code = " << e.getErrorCode() << endl;
        cout << e.getMessage() << endl;
        return 0;
    }        
    
    
    return 0;
}





==> anc/grid_uniform.cpp <==
#include<iostream>
#include<string>
#include<list>
#include<vector>
#include<algorithm>
#include<cmath>

#include "gurobi_c++.h"

// g++ grid_uniform.cpp -o grid_uniform -O3 -I/Library/gurobi752/mac64/include -L/Library/gurobi752/mac64/lib/ -lgurobi_c++ -lgurobi75 && ./grid_uniform
// g++ grid_uniform.cpp -o grid_uniform -O3  -I./gurobi752/linux64/include -L./gurobi752/linux64/lib/  -lgurobi_c++ -lgurobi75 -std=c++11  -fopenmp  && ./grid_uniform
// export GRB_LICENSE_FILE=/aux/bernard/paprsky/gurobi.lic

// HPC:
// g++ grid_uniform.cpp -o grid_uniform -O3  -I/shared/hpc/gurobi/gurobi751/linux64/include -L/shared/hpc/gurobi/gurobi751/linux64/lib/  -lgurobi_c++ -lgurobi75 -std=c++11  -fopenmp 

/*
 
 Perhaps an even better problem to try on a good computer is question 4 from the Imre-Milicevic-Tan paper: https://snag.gy/KaLCwU.jpg
 
 Let X be such that |X| >= 2. Suppose B^1, B^2,...,B^m forms a uniform cover of X^n. Must we have m >= 2^n?
 A cover us uniform if every point of X^n is covered the same number of times.
  
 Note that every odd cover consists of at least 2^n boxes, this follows easily from the Alon-Kleitman-etc proof. But for 2-fold cover, where every coordinate is covered exactly twice, only a 2^n/n lower bound is known. I do not have much intuition for this problem but I will modify your code and try some things tomorrow.
 

Description of the program
  - first it generates ALL proper boxes except size 1x1x1x...
  - Then it creates integer program, such that
     - every coordinate in X^n is covered at most U times (U is uniformity parameter)
     - every box contributes to the objective function by its area
     - at the end, program reconstructs the boxes needed for solution 
       and also throws in 1^n boxes that are missing to make it a U-uniform cover.
 
 The objective function is built in the following way:
 maximize area(B) - #boxes  =  maximize (area(B)-1)
 
 If we have 2^n boxes, we get that the optimum should be
 U*|X|^n - 2^n
 If we get a number bigger than this, we win. 
 
Some small results
 U=2  D=3   X=4  boxes conjectured >=  8  boxes needed = 11   FAIL   
 U=2  D=3   X=3  boxes conjectured >=  8  boxes needed = 11   FAIL
 U=2  D=4   X=3  boxes conjectured >= 16  boxes needed = 21   FAIL    
 U=2  D=5   X=3  boxes conjectured >= 32  boxes needed =      
    5280636 4893237  445.06864  391  242  444.00000  455.01789  2.48%   152 73914s   and then it failed...
    Number to beat is 454
    It looks like it had a solution with 42 boxes before failing.
 Bigger machine so far:
   7341925 6775954  448.61163  138  244  445.00000  455.10336  2.27%   161 60047s   -> Gives 41 boxes 

 U=2  D=3   X=5  boxes conjectured >=  8  boxes needed =     Gurobi does segfault :-(  Looks like it had solution with 11 boxes before failing
    It looks like it has soluttion with value 239 and   8 boxes would give solution 2*5^3-8 =  242
    supercomputer is claiming that optimum is strictly less than 241.999 :-(
 
 
 
 
 */

using namespace std;

const int D = 5; // dimension ... n in the problem description
const int U = 2; // uniformity of the cover  ...
const int X = 3; // Size fo the box - X=5 means 5x5x5x.... box X^D box  |X| in the problem description

class box
{
public:
    vector<int> coord[D];
    GRBVar var;

    int area()
    {
        int a = 1;
        for (int d = 0; d < D; d++)
        {
            a *= coord[d].size();
        }
        return a;
    }
    
    bool covers(vector<int> coordinate)
    {
        for (int d = 0; d < D; d++)
        {
            if ( find(coord[d].begin(), coord[d].end(), coordinate[d]) ==coord[d].end() ) return false;
        }
        return true;
    }
    
    
    vector<int> xcoord;
    vector<int> ycoord;
};


using namespace std;


vector<vector<int> > subsetsX; // 
vector<box> boxes;


void print( vector<int> l){
    bool first = true;
    cout << "[";
    for(vector<int>::iterator it=l.begin(); it!=l.end() ; ++it)
    {
        if (!first) cout <<",";
        first = false;
        cout << *it;
    }
    cout  << "]";
}

void subset(int arr[], int size, int left, int index, vector<int> &l){
    if(left==0){
        subsetsX.push_back(l);
        return;
    }
    for(int i=index; i<size;i++){
        l.push_back(arr[i]);
        subset(arr,size,left-1,i+1,l);
        l.pop_back();
    }
    
}     


void generate_boxes(box &b, int d, bool properbox = false)
{
    if (d == D)
    {
        if (properbox) boxes.push_back(b);
        return;
    }
    
    // Add a range of coordinates
    for (int j = 0; j < subsetsX.size(); j++)
    {
        b.coord[d] = subsetsX[j];
        generate_boxes(b, d+1, true);
    }
    
    // Add single coordinate
    for (int j = 0; j < X; j++)
    {
        b.coord[d].clear();
        b.coord[d].push_back(j);
        generate_boxes(b, d+1, properbox);
    }
}

// For every coordinate we add that it is covered by at most U boxes.
//
void generate_constraints(GRBModel &model, vector<int> &coordinate)
{
    if (coordinate.size() == D)
    {
        GRBLinExpr lhs = 0;
        for (int b = 0; b < boxes.size(); b++)
        {
            if (boxes[b].covers(coordinate))
            {
                lhs += boxes[b].var;                        
            }
        }
    
        model.addConstr(lhs, GRB_LESS_EQUAL, U);
        return;
    }
    
    for (int i = 0; i < X; i++)
    {
        vector<int> newcoord = coordinate;
        newcoord.push_back(i);
        generate_constraints(model, newcoord);
    }
}


void print_singletons(int &boxID, vector<int> &coordinate)
{
    if (coordinate.size() == D)
    {
        int coordinate_covered_cnt=0;
        for (int b = 0; b < boxes.size(); b++)
        {
            if (boxes[b].covers(coordinate))
            {
                coordinate_covered_cnt++;                        
            }
        }
        
        // Put the 1x1x1... box as many times as needed to get the uniform cover
        for (int tmp = coordinate_covered_cnt; tmp < U; tmp++)
        {
            
            cout <<"box["<<boxID++<<"]=[";
            for (int d = 0; d < D; d++)
            {
                if (d != 0) cout << ",";
                cout <<"[" << coordinate[d] << "]";
            }
            cout << endl;
        }
        return;
    }
    
    for (int i = 0; i < X; i++)
    {
        vector<int> newcoord = coordinate;
        newcoord.push_back(i);
        print_singletons(boxID, newcoord);
    }
}




int main()
{
    int array[X]; // ={0,1,2,3,4};
    for (int i = 0; i < X; i++)
        array[i] = i;
    
    vector<int> tmp_vec; //
    
    for (int i = 2; i < X; i++)
    {
        subset(array,X, i, 0, tmp_vec); // doubles, troplets,...
    }
    
    cerr << "Subsets used for coordinates: " << subsetsX.size() << endl;

    box tmp;
    generate_boxes(tmp, 0);
    

    cerr << "Boxes " << boxes.size() << endl;
    
    
    try
    {
        GRBEnv* env = new GRBEnv();
        //env->set(GRB_IntParam_OutputFlag, 0); // This would suppress output from Gurobi
        
        GRBModel model = GRBModel(*env);
        
        // One variable for every box
        for (int i = 0; i < boxes.size(); i++)
        {
            //boxes[i].var = model.addVar(0, 1, -(boxes[i].area()-1), GRB_BINARY);
            boxes[i].var = model.addVar(0, U, -(boxes[i].area()-1), GRB_INTEGER);
        }
        
        // Add constriants
        vector<int> tmpcoord;
        generate_constraints(model, tmpcoord);
        
                
        GRBLinExpr obj;
        for (int i = 0; i < boxes.size(); i++)
        {
            obj+= (boxes[i].area()-1) * boxes[i].var;
        }        
        
        model.setObjective(obj, GRB_MAXIMIZE);
        
        
        // This simetimes help, sometimes it does not
        // I wanted to make that the calculation stops when it reaches
        // -100 (the example for D=3) but it makes it
        //model.addConstr(obj, GRB_GREATER_EQUAL, -100);
        //model.addConstr(obj, GRB_LESS_EQUAL, -100);
        
        cerr << "Number to beat is " << U*pow(X,D) - (1 << D) << endl;
        
        model.optimize();
        
        cerr << "Number to beat is " << U*pow(X,D) - (1 << D) << endl;

        
        
        // read solution and print is as a python code
        // 
        int boxID = 0;
        for (int i = 0; i < boxes.size(); i++)
        {
            double val = boxes[i].var.get(GRB_DoubleAttr_X);
            //GRB_DoubleAttr_ObjVal
            if (val == 1)
            {
                cout << "box["<<boxID++<<"]=[";
                bool first = true;
                for (int d = 0; d < D; d++)
                {
                    if (!first) cout << ",";
                    first = false;
                    print(boxes[i].coord[d]);
                }
                cout << "]" << endl;
            }
        }        
        
        // print singletons
        vector<int> tmpd;
        print_singletons(boxID, tmpd);
        
        cout << "Total boxes:" << boxID << endl;
        
        cout << "Conjecture is saying  needed is 2^" << D << "=" <<  (1 << D) << endl;
        
        
        cout << "U=" << U << "  D=" << D << "  X=" << X << "  boxes conjectured >=  " <<  (1 << D) << "  boxes needed = " << boxID << endl;
        
        
    }
    catch(GRBException e) {
        cout << "Error code = " << e.getErrorCode() << endl;
        cout << e.getMessage() << endl;
        return 0;
    }        
    
    
    return 0;
}




